Mayoral Experience or Municipal Capacity? Negative-Outcome Evidence on Municipal Budget Execution in Peru

When experienced mayors govern better-performing municipalities, it is tempting to credit the leader. Yet municipalities with stronger administrative capacity may also be more likely to attract and elect experienced mayors, generating selection on pre-existing municipal capacity. We examine this identification problem using a balanced panel of 1,642 Peruvian district municipalities from 2015 to 2022. Within-municipality estimators and panel double machine learning recover a positive association between prior public-management experience and investment-budget execution, while formal education is substantially weaker. Negative-outcome controls reveal an important distinction. Across municipalities, mayoral human capital predicts GDP and HDI measured before the mayor took office, providing evidence of selection in cross-sectional comparisons. By contrast, the first-difference negative control aligned with the within-municipality design shows that changes in mayoral experience do not predict pre-determined district GDP, while they remain associated with budget execution. Sensitivity analysis and partial-identification bounds nevertheless do not support a clean causal interpretation of that within association. The results therefore separate two sources of variation often conflated in studies of political leadership and show how negative-outcome controls can sharpen the identification of leader effects.

==> Paper_1_version_8/figures/make_figure2_estimators.py <==
#!/usr/bin/env python3
"""Figure 2 — coefficient plot locked to Table III (tab:main)."""
from pathlib import Path
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).resolve().parent
INK, GREY = "#1a1a1a", "#555555"

ROWS = [
    ("Pooled OLS", 0.00384, 0.00076, 0.00090, 0.00061),
    ("Entity FE", 0.00698, 0.00094, 0.00170, 0.00079),
    ("TWFE", 0.00340, 0.00111, 0.00182, 0.00078),
    ("TWFE (no GDP/HDI)", 0.00342, 0.00111, 0.00184, 0.00078),
    ("First differences", 0.00805, 0.00145, 0.00194, 0.00141),
    ("RE (quasi-demean)", 0.00478, 0.00075, 0.00101, 0.00060),
    ("Year FE only", 0.00092, 0.00085, 0.00132, 0.00061),
    ("Fractional logit (APE)", 0.00388, 0.00078, 0.00091, 0.00061),
    ("DML panel (ridge CF)", 0.00340, 0.00111, 0.00182, 0.00078),
]


def setup():
    plt.rcParams.update({
        "font.family": "serif",
        "font.serif": ["STIX Two Text", "Times New Roman", "Times"],
        "mathtext.fontset": "stix",
        "pdf.fonttype": 42,
        "axes.unicode_minus": False,
    })


def panel(ax, coefs, ses, title):
    y = np.arange(len(ROWS))[::-1]
    ax.axvline(0, color="#888", lw=0.7, ls="--")
    ax.errorbar(coefs, y, xerr=1.96 * np.array(ses), fmt="o", color=INK,
                ecolor=GREY, elinewidth=1.0, capsize=2.5, markersize=4.2, zorder=3)
    ax.set_yticks(y)
    ax.set_yticklabels([r[0] for r in ROWS], fontsize=7.4)
    ax.set_xlabel("Coefficient (95% CI)", fontsize=8)
    ax.set_title(title, fontsize=9, pad=6)
    ax.tick_params(axis="x", labelsize=7.5)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.set_xlim(-0.002, 0.012)


def main():
    setup()
    fig, axes = plt.subplots(1, 2, figsize=(7.2, 3.85), sharey=True)
    panel(axes[0], [r[1] for r in ROWS], [r[2] for r in ROWS], "(A)  Experience")
    panel(axes[1], [r[3] for r in ROWS], [r[4] for r in ROWS], "(B)  Education")
    fig.tight_layout(w_pad=1.2)
    fig.savefig(HERE / "Figure_2.pdf", dpi=400, facecolor="white")
    fig.savefig(HERE / "Figure_2.png", dpi=400, facecolor="white")
    plt.close()
    print("wrote Figure_2")


if __name__ == "__main__":
    main()


==> Paper_1_version_8/figures/make_figure4_sensitivity.py <==
#!/usr/bin/env python3
"""Figure 4 — sensitivity / partial ID, locked to Table IV.

Panel A: Cinelli–Hazlett RV (percent).
Panel B: Oster δ on the TWFE residualisation (signed; |δ|=1 guides).
Panel C: Manski–Pepper set for experience; education only includes 0.
"""
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D

HERE = Path(__file__).resolve().parent
INK, GREY, LIGHT = "#1a1a1a", "#555555", "#b0b0b0"

# Table VI / settlement.json rv_zero (reduce-to-zero; benchmark-independent)
# Education 2.29%, Experience 3.13%. RV5 (lose significance at 5%) is not
# reproducible from the locked scripts and is omitted.
RV0 = [2.29, 3.13]
OSTER = [17.8, -41.7]
U_HAT = 0.0097
IM_HI = 0.0115
DML = 0.0033
LABS = ["Education", "Experience"]


def setup():
    plt.rcParams.update({
        "font.family": "serif",
        "font.serif": ["STIX Two Text", "Times New Roman", "Times"],
        "mathtext.fontset": "stix",
        "pdf.fonttype": 42,
        "axes.unicode_minus": False,
    })


def style_ax(ax):
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.tick_params(labelsize=7)


def main():
    setup()
    fig, axes = plt.subplots(1, 3, figsize=(7.35, 3.15))

    # ------------------------------------------------------------------ A
    ax = axes[0]
    x = np.arange(len(LABS))
    w = 0.36
    ax.bar(x, RV0, w, color=INK, label=r"RV ($\beta\to 0$)")
    ax.set_xticks(x)
    ax.set_xticklabels(LABS, fontsize=8)
    ax.set_ylabel("Percent of residual variance", fontsize=7.5)
    ax.set_title("(A)  Cinelli–Hazlett RV", fontsize=8.5, pad=6)
    ax.legend(frameon=False, fontsize=6.3, loc="upper left")
    ax.set_ylim(0, 4.2)
    style_ax(ax)

    # ------------------------------------------------------------------ B
    # Diverging bars: both |δ| ≫ 1; experience is negative (covariates raise β).
    ax = axes[1]
    y = np.array([1, 0])  # Education top, Experience bottom
    colors = [LIGHT, INK]
    ax.axvline(0, color="#888", lw=0.7)
    ax.axvline(1, color=GREY, lw=0.6, ls=":")
    ax.axvline(-1, color=GREY, lw=0.6, ls=":")
    ax.barh(y, OSTER, height=0.48, color=colors, zorder=3)
    ax.set_yticks(y)
    ax.set_yticklabels(LABS, fontsize=8)
    ax.set_xlabel(r"Oster $\delta$", fontsize=8)
    ax.set_title(r"(B)  Oster $\delta$  ($R_{\max}=1.3\tilde R$)", fontsize=8.5, pad=6)
    ax.set_xlim(-54, 30)
    ax.set_xticks([-40, -20, 0, 20])
    ax.legend(
        [Line2D([0], [0], color=GREY, ls=":", lw=0.8)],
        [r"$|\delta|=1$"],
        frameon=False, fontsize=6.2, loc="lower right",
    )
    ax.text(17.8, 1, "  17.8", va="center", ha="left", fontsize=7, color=INK)
    ax.text(-41.7, 0, "−41.7  ", va="center", ha="right", fontsize=7, color=INK)
    style_ax(ax)
    ax.tick_params(axis="y", length=0)

    # ------------------------------------------------------------------ C
    # Horizontal identified set. Education has no reconstructable upper bound.
    ax = axes[2]
    y_edu, y_exp = 1.0, 0.0
    ax.axvline(0, color="#888", lw=0.7, zorder=1)
    ax.barh(
        y_exp, U_HAT, height=0.28, left=0.0,
        color=LIGHT, edgecolor=INK, linewidth=0.5, zorder=2,
        label="Identified set",
    )
    ax.plot([IM_HI, IM_HI], [y_exp - 0.16, y_exp + 0.16],
            color=GREY, ls="--", lw=0.9, zorder=3)
    ax.plot([U_HAT, IM_HI], [y_exp, y_exp], color=GREY, ls="--", lw=0.8, zorder=3)
    ax.plot(DML, y_exp, "o", color=INK, markersize=5.5, zorder=4)
    ax.plot(0.0, y_edu, "o", mfc="white", mec=INK, markersize=5.5, zorder=4)
    ax.text(0.00035, y_edu + 0.20, "includes 0", fontsize=6.2, color=GREY, ha="left")
    ax.set_yticks([y_edu, y_exp])
    ax.set_yticklabels(LABS, fontsize=8)
    ax.set_xlabel("Effect on execution", fontsize=8)
    ax.set_title("(C)  MTR+MTS bounds", fontsize=8.5, pad=6)
    ax.set_xlim(-0.0012, 0.0138)
    ax.set_ylim(-0.55, 1.85)
    ax.set_xticks([0.0, 0.005, 0.010])
    ax.set_xticklabels(["0", "0.005", "0.010"], fontsize=6.5)
    ax.text(U_HAT, y_exp + 0.30, "0.0097", ha="center", fontsize=5.8, color=GREY)
    ax.text(IM_HI + 0.00015, y_exp - 0.30, "IM 0.0115", ha="left", fontsize=5.6, color=GREY)
    ax.text(DML, y_exp - 0.30, "DML", ha="center", fontsize=5.8, color=INK)
    style_ax(ax)
    ax.tick_params(axis="y", length=0)

    fig.tight_layout(w_pad=1.05)
    fig.savefig(HERE / "Figure_4.pdf", dpi=400, facecolor="white")
    fig.savefig(HERE / "Figure_4.png", dpi=400, facecolor="white")
    plt.close()
    print("wrote Figure_4")


if __name__ == "__main__":
    main()


==> Paper_1_version_8/figures/make_figure5_dag.py <==
#!/usr/bin/env python3
"""Publication DAG for Figure 5 — monochrome, serif, print-safe.

Solid arrows: structural paths. Dashed arrows: partial proxies and the
negative control. Distinctions are by line pattern, not colour.

Outputs Figure_5.pdf (vector) and Figure_5.png (400 dpi) beside this script.
"""
from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch

HERE = Path(__file__).resolve().parent
OUT_PDF = HERE / "Figure_5.pdf"
OUT_PNG = HERE / "Figure_5.png"

INK = "#1a1a1a"
GREY = "#4d4d4d"
FILL = "#ffffff"


def setup_style() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["STIX Two Text", "Times New Roman", "Times", "Palatino"],
            "mathtext.fontset": "stix",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "axes.unicode_minus": False,
        }
    )


class Node:
    def __init__(self, x, y, w, h, title, subtitle="", latent=False, outcome=False):
        self.x, self.y, self.w, self.h = x, y, w, h
        self.title, self.subtitle = title, subtitle
        self.latent, self.outcome = latent, outcome

    def edge_toward(self, other):
        dx, dy = other.x - self.x, other.y - self.y
        hx, hy = 0.5 * self.w, 0.5 * self.h
        if dx == 0 and dy == 0:
            return self.x, self.y
        tx = hx / abs(dx) if dx else float("inf")
        ty = hy / abs(dy) if dy else float("inf")
        t = min(tx, ty)
        return self.x + 0.97 * t * dx, self.y + 0.97 * t * dy


def draw_node(ax, n: Node) -> None:
    ls = (0, (3.0, 1.6)) if n.latent else "-"
    lw = 1.15 if (n.outcome or n.latent) else 0.90
    ax.add_patch(
        FancyBboxPatch(
            (n.x - n.w / 2, n.y - n.h / 2),
            n.w,
            n.h,
            boxstyle="round,pad=0.004,rounding_size=0.008",
            facecolor=FILL,
            edgecolor=INK,
            linewidth=lw,
            linestyle=ls,
            zorder=3,
        )
    )
    if n.subtitle:
        ax.text(n.x, n.y + 0.022, n.title, ha="center", va="center",
                fontsize=8.6, color=INK, zorder=4)
        ax.text(n.x, n.y - 0.028, n.subtitle, ha="center", va="center",
                fontsize=7.0, color=GREY, zorder=4)
    else:
        ax.text(n.x, n.y, n.title, ha="center", va="center",
                fontsize=8.6, color=INK, zorder=4)


def draw_arrow(ax, a: Node, b: Node, *, dashed=False, rad=0.0,
               label=None, off=(0.0, 0.0)):
    p0, p1 = a.edge_toward(b), b.edge_toward(a)
    if dashed:
        ls, lw, col = (0, (4.8, 2.3)), 1.00, GREY
    else:
        ls, lw, col = "-", 1.35, INK
    ax.add_patch(
        FancyArrowPatch(
            p0, p1,
            arrowstyle="-|>",
            mutation_scale=10.5,
            linewidth=lw,
            linestyle=ls,
            color=col,
            connectionstyle=f"arc3,rad={rad}",
            shrinkA=0.4,
            shrinkB=0.4,
            zorder=2,
        )
    )
    if label:
        # Place in the open wedge; no white box — that was the remaining amateur tell.
        ax.text(
            0.5 * (p0[0] + p1[0]) + off[0],
            0.5 * (p0[1] + p1[1]) + off[1],
            label,
            ha="center",
            va="center",
            fontsize=6.5,
            color=GREY,
            style="italic",
            zorder=5,
        )


def main() -> None:
    setup_style()
    # Extra height is a reserved legend band (y < 0.11), so the key never
    # collides with the outcome node.
    fig, ax = plt.subplots(figsize=(7.15, 4.05))
    ax.set_xlim(0.0, 1.0)
    ax.set_ylim(0.0, 1.0)
    ax.axis("off")
    fig.patch.set_facecolor("white")
    ax.set_facecolor("white")

    # Compact diamond: U sits left of centre so U → Y is a free vertical shaft.
    U = Node(0.36, 0.78, 0.28, 0.155,
             r"Latent capacity  $U$",
             "district bureaucracy (unobserved)",
             latent=True)
    HK = Node(0.17, 0.46, 0.26, 0.145,
              "Mayoral human capital",
              r"experience $S$,  education $E$")
    W = Node(0.64, 0.46, 0.26, 0.145,
             "GDP and HDI",
             "partial proxies for $U$")
    W0 = Node(0.84, 0.78, 0.26, 0.155,
              "Pre-2015 GDP and HDI",
              "negative outcomes")
    Y = Node(0.36, 0.20, 0.28, 0.125,
             r"Investment execution  $Y$",
             outcome=True)

    for n in (U, HK, W, W0, Y):
        draw_node(ax, n)

    # Structural paths: bow away from the central shaft.
    # rad is signed as seen from the start looking at the end (positive = left).
    draw_arrow(ax, U, HK, rad=0.08, label="selection", off=(-0.062, 0.018))
    draw_arrow(ax, HK, Y, rad=-0.08, label="leader association", off=(-0.082, 0.004))
    draw_arrow(ax, U, Y, rad=0.0, label="residual confounding", off=(0.078, 0.13))

    # Proxies bow outward, to the right of U → Y. No W0 → Y.
    draw_arrow(ax, U, W, dashed=True, rad=-0.13)
    draw_arrow(ax, W, Y, dashed=True, rad=-0.13)
    draw_arrow(ax, U, W0, dashed=True)

    # Hairline separating the graph from the key.
    ax.plot([0.04, 0.96], [0.088, 0.088], color="#cccccc", lw=0.4, zorder=1)

    handles = [
        Line2D([0], [0], color=INK, lw=1.35, label="Structural path"),
        Line2D([0], [0], color=GREY, lw=1.00, ls=(0, (4.8, 2.3)),
               label="Partial proxy / negative control"),
        Line2D([0], [0], color=INK, lw=0.95, ls=(0, (3.0, 1.6)),
               label="Unobserved"),
    ]
    ax.legend(
        handles=handles,
        loc="lower center",
        bbox_to_anchor=(0.50, 0.000),
        frameon=False,
        fontsize=7.0,
        handlelength=2.3,
        ncol=3,
        columnspacing=1.6,
        labelcolor=GREY,
        borderaxespad=0.10,
    )

    fig.subplots_adjust(left=0.02, right=0.98, top=0.96, bottom=0.03)
    fig.savefig(OUT_PDF, dpi=400, facecolor="white")
    fig.savefig(OUT_PNG, dpi=400, facecolor="white")
    plt.close(fig)
    print(f"wrote {OUT_PDF.name} and {OUT_PNG.name}")


if __name__ == "__main__":
    main()


==> Paper_1_version_8/sync_sections.py <==
#!/usr/bin/env python3
"""Split canonical main.tex into sections/*.tex (main.tex remains self-contained)."""
from pathlib import Path

ROOT = Path(__file__).resolve().parent
text = (ROOT / "main.tex").read_text(encoding="utf-8")
lines = text.splitlines(keepends=True)

def find(prefix, start=0):
    for i, line in enumerate(lines[start:], start):
        if line.startswith(prefix):
            return i
    raise SystemExit(f"marker not found: {prefix!r}")

i_make = find("\\maketitle")
i_intro = find("\\section{Introduction}")
i_lit = find("\\section{Literature review and theoretical framework}")
i_meth = find("\\section{Methodology}")
i_find = find("\\section{Findings}")
i_disc = find("\\section{Discussion}")
i_conc = find("\\section{Conclusion}")
chunks = {
    "00_frontmatter.tex": lines[i_make:i_intro],
    "01_introduction.tex": lines[i_intro:i_lit],
    "02_theory.tex": lines[i_lit:i_meth],
    "03_methodology.tex": lines[i_meth:i_find],
    "04_findings.tex": lines[i_find:i_disc],
    "05_discussion.tex": lines[i_disc:i_conc],
    "06_conclusion.tex": lines[i_conc:],
}

out = ROOT / "sections"
out.mkdir(exist_ok=True)
for name, body in chunks.items():
    (out / name).write_text("".join(body), encoding="utf-8")
    print(f"wrote sections/{name} ({len(body)} lines)")


==> figures/make_figure2_estimators.py <==
#!/usr/bin/env python3
"""Figure 2 — coefficient plot locked to Table III (tab:main)."""
from pathlib import Path
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).resolve().parent
INK, GREY = "#1a1a1a", "#555555"

ROWS = [
    ("Pooled OLS", 0.00384, 0.00076, 0.00090, 0.00061),
    ("Entity FE", 0.00698, 0.00094, 0.00170, 0.00079),
    ("TWFE", 0.00340, 0.00111, 0.00182, 0.00078),
    ("TWFE (no GDP/HDI)", 0.00342, 0.00111, 0.00184, 0.00078),
    ("First differences", 0.00805, 0.00145, 0.00194, 0.00141),
    ("RE (quasi-demean)", 0.00478, 0.00075, 0.00101, 0.00060),
    ("Year FE only", 0.00092, 0.00085, 0.00132, 0.00061),
    ("Fractional logit (APE)", 0.00388, 0.00078, 0.00091, 0.00061),
    ("DML panel (ridge CF)", 0.00340, 0.00111, 0.00182, 0.00078),
]


def setup():
    plt.rcParams.update({
        "font.family": "serif",
        "font.serif": ["STIX Two Text", "Times New Roman", "Times"],
        "mathtext.fontset": "stix",
        "pdf.fonttype": 42,
        "axes.unicode_minus": False,
    })


def panel(ax, coefs, ses, title):
    y = np.arange(len(ROWS))[::-1]
    ax.axvline(0, color="#888", lw=0.7, ls="--")
    ax.errorbar(coefs, y, xerr=1.96 * np.array(ses), fmt="o", color=INK,
                ecolor=GREY, elinewidth=1.0, capsize=2.5, markersize=4.2, zorder=3)
    ax.set_yticks(y)
    ax.set_yticklabels([r[0] for r in ROWS], fontsize=7.4)
    ax.set_xlabel("Coefficient (95% CI)", fontsize=8)
    ax.set_title(title, fontsize=9, pad=6)
    ax.tick_params(axis="x", labelsize=7.5)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.set_xlim(-0.002, 0.012)


def main():
    setup()
    fig, axes = plt.subplots(1, 2, figsize=(7.2, 3.85), sharey=True)
    panel(axes[0], [r[1] for r in ROWS], [r[2] for r in ROWS], "(A)  Experience")
    panel(axes[1], [r[3] for r in ROWS], [r[4] for r in ROWS], "(B)  Education")
    fig.tight_layout(w_pad=1.2)
    fig.savefig(HERE / "Figure_2.pdf", dpi=400, facecolor="white")
    fig.savefig(HERE / "Figure_2.png", dpi=400, facecolor="white")
    plt.close()
    print("wrote Figure_2")


if __name__ == "__main__":
    main()


==> figures/make_figure4_sensitivity.py <==
#!/usr/bin/env python3
"""Figure 4 — sensitivity / partial ID, locked to Table IV.

Panel A: Cinelli–Hazlett RV (percent).
Panel B: Oster δ on the TWFE residualisation (signed; |δ|=1 guides).
Panel C: Manski–Pepper set for experience; education only includes 0.
"""
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D

HERE = Path(__file__).resolve().parent
INK, GREY, LIGHT = "#1a1a1a", "#555555", "#b0b0b0"

# Table VI / settlement.json rv_zero (reduce-to-zero; benchmark-independent)
# Education 2.29%, Experience 3.13%. RV5 (lose significance at 5%) is not
# reproducible from the locked scripts and is omitted.
RV0 = [2.29, 3.13]
OSTER = [17.8, -41.7]
U_HAT = 0.0097
IM_HI = 0.0115
DML = 0.0033
LABS = ["Education", "Experience"]


def setup():
    plt.rcParams.update({
        "font.family": "serif",
        "font.serif": ["STIX Two Text", "Times New Roman", "Times"],
        "mathtext.fontset": "stix",
        "pdf.fonttype": 42,
        "axes.unicode_minus": False,
    })


def style_ax(ax):
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.tick_params(labelsize=7)


def main():
    setup()
    fig, axes = plt.subplots(1, 3, figsize=(7.35, 3.15))

    # ------------------------------------------------------------------ A
    ax = axes[0]
    x = np.arange(len(LABS))
    w = 0.36
    ax.bar(x, RV0, w, color=INK, label=r"RV ($\beta\to 0$)")
    ax.set_xticks(x)
    ax.set_xticklabels(LABS, fontsize=8)
    ax.set_ylabel("Percent of residual variance", fontsize=7.5)
    ax.set_title("(A)  Cinelli–Hazlett RV", fontsize=8.5, pad=6)
    ax.legend(frameon=False, fontsize=6.3, loc="upper left")
    ax.set_ylim(0, 4.2)
    style_ax(ax)

    # ------------------------------------------------------------------ B
    # Diverging bars: both |δ| ≫ 1; experience is negative (covariates raise β).
    ax = axes[1]
    y = np.array([1, 0])  # Education top, Experience bottom
    colors = [LIGHT, INK]
    ax.axvline(0, color="#888", lw=0.7)
    ax.axvline(1, color=GREY, lw=0.6, ls=":")
    ax.axvline(-1, color=GREY, lw=0.6, ls=":")
    ax.barh(y, OSTER, height=0.48, color=colors, zorder=3)
    ax.set_yticks(y)
    ax.set_yticklabels(LABS, fontsize=8)
    ax.set_xlabel(r"Oster $\delta$", fontsize=8)
    ax.set_title(r"(B)  Oster $\delta$  ($R_{\max}=1.3\tilde R$)", fontsize=8.5, pad=6)
    ax.set_xlim(-54, 30)
    ax.set_xticks([-40, -20, 0, 20])
    ax.legend(
        [Line2D([0], [0], color=GREY, ls=":", lw=0.8)],
        [r"$|\delta|=1$"],
        frameon=False, fontsize=6.2, loc="lower right",
    )
    ax.text(17.8, 1, "  17.8", va="center", ha="left", fontsize=7, color=INK)
    ax.text(-41.7, 0, "−41.7  ", va="center", ha="right", fontsize=7, color=INK)
    style_ax(ax)
    ax.tick_params(axis="y", length=0)

    # ------------------------------------------------------------------ C
    # Horizontal identified set. Education has no reconstructable upper bound.
    ax = axes[2]
    y_edu, y_exp = 1.0, 0.0
    ax.axvline(0, color="#888", lw=0.7, zorder=1)
    ax.barh(
        y_exp, U_HAT, height=0.28, left=0.0,
        color=LIGHT, edgecolor=INK, linewidth=0.5, zorder=2,
        label="Identified set",
    )
    ax.plot([IM_HI, IM_HI], [y_exp - 0.16, y_exp + 0.16],
            color=GREY, ls="--", lw=0.9, zorder=3)
    ax.plot([U_HAT, IM_HI], [y_exp, y_exp], color=GREY, ls="--", lw=0.8, zorder=3)
    ax.plot(DML, y_exp, "o", color=INK, markersize=5.5, zorder=4)
    ax.plot(0.0, y_edu, "o", mfc="white", mec=INK, markersize=5.5, zorder=4)
    ax.text(0.00035, y_edu + 0.20, "includes 0", fontsize=6.2, color=GREY, ha="left")
    ax.set_yticks([y_edu, y_exp])
    ax.set_yticklabels(LABS, fontsize=8)
    ax.set_xlabel("Effect on execution", fontsize=8)
    ax.set_title("(C)  MTR+MTS bounds", fontsize=8.5, pad=6)
    ax.set_xlim(-0.0012, 0.0138)
    ax.set_ylim(-0.55, 1.85)
    ax.set_xticks([0.0, 0.005, 0.010])
    ax.set_xticklabels(["0", "0.005", "0.010"], fontsize=6.5)
    ax.text(U_HAT, y_exp + 0.30, "0.0097", ha="center", fontsize=5.8, color=GREY)
    ax.text(IM_HI + 0.00015, y_exp - 0.30, "IM 0.0115", ha="left", fontsize=5.6, color=GREY)
    ax.text(DML, y_exp - 0.30, "DML", ha="center", fontsize=5.8, color=INK)
    style_ax(ax)
    ax.tick_params(axis="y", length=0)

    fig.tight_layout(w_pad=1.05)
    fig.savefig(HERE / "Figure_4.pdf", dpi=400, facecolor="white")
    fig.savefig(HERE / "Figure_4.png", dpi=400, facecolor="white")
    plt.close()
    print("wrote Figure_4")


if __name__ == "__main__":
    main()


==> figures/make_figure5_dag.py <==
#!/usr/bin/env python3
"""Publication DAG for Figure 5 — monochrome, serif, print-safe.

Solid arrows: structural paths. Dashed arrows: partial proxies and the
negative control. Distinctions are by line pattern, not colour.

Outputs Figure_5.pdf (vector) and Figure_5.png (400 dpi) beside this script.
"""
from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch

HERE = Path(__file__).resolve().parent
OUT_PDF = HERE / "Figure_5.pdf"
OUT_PNG = HERE / "Figure_5.png"

INK = "#1a1a1a"
GREY = "#4d4d4d"
FILL = "#ffffff"


def setup_style() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["STIX Two Text", "Times New Roman", "Times", "Palatino"],
            "mathtext.fontset": "stix",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "axes.unicode_minus": False,
        }
    )


class Node:
    def __init__(self, x, y, w, h, title, subtitle="", latent=False, outcome=False):
        self.x, self.y, self.w, self.h = x, y, w, h
        self.title, self.subtitle = title, subtitle
        self.latent, self.outcome = latent, outcome

    def edge_toward(self, other):
        dx, dy = other.x - self.x, other.y - self.y
        hx, hy = 0.5 * self.w, 0.5 * self.h
        if dx == 0 and dy == 0:
            return self.x, self.y
        tx = hx / abs(dx) if dx else float("inf")
        ty = hy / abs(dy) if dy else float("inf")
        t = min(tx, ty)
        return self.x + 0.97 * t * dx, self.y + 0.97 * t * dy


def draw_node(ax, n: Node) -> None:
    ls = (0, (3.0, 1.6)) if n.latent else "-"
    lw = 1.15 if (n.outcome or n.latent) else 0.90
    ax.add_patch(
        FancyBboxPatch(
            (n.x - n.w / 2, n.y - n.h / 2),
            n.w,
            n.h,
            boxstyle="round,pad=0.004,rounding_size=0.008",
            facecolor=FILL,
            edgecolor=INK,
            linewidth=lw,
            linestyle=ls,
            zorder=3,
        )
    )
    if n.subtitle:
        ax.text(n.x, n.y + 0.022, n.title, ha="center", va="center",
                fontsize=8.6, color=INK, zorder=4)
        ax.text(n.x, n.y - 0.028, n.subtitle, ha="center", va="center",
                fontsize=7.0, color=GREY, zorder=4)
    else:
        ax.text(n.x, n.y, n.title, ha="center", va="center",
                fontsize=8.6, color=INK, zorder=4)


def draw_arrow(ax, a: Node, b: Node, *, dashed=False, rad=0.0,
               label=None, off=(0.0, 0.0)):
    p0, p1 = a.edge_toward(b), b.edge_toward(a)
    if dashed:
        ls, lw, col = (0, (4.8, 2.3)), 1.00, GREY
    else:
        ls, lw, col = "-", 1.35, INK
    ax.add_patch(
        FancyArrowPatch(
            p0, p1,
            arrowstyle="-|>",
            mutation_scale=10.5,
            linewidth=lw,
            linestyle=ls,
            color=col,
            connectionstyle=f"arc3,rad={rad}",
            shrinkA=0.4,
            shrinkB=0.4,
            zorder=2,
        )
    )
    if label:
        # Place in the open wedge; no white box — that was the remaining amateur tell.
        ax.text(
            0.5 * (p0[0] + p1[0]) + off[0],
            0.5 * (p0[1] + p1[1]) + off[1],
            label,
            ha="center",
            va="center",
            fontsize=6.5,
            color=GREY,
            style="italic",
            zorder=5,
        )


def main() -> None:
    setup_style()
    # Extra height is a reserved legend band (y < 0.11), so the key never
    # collides with the outcome node.
    fig, ax = plt.subplots(figsize=(7.15, 4.05))
    ax.set_xlim(0.0, 1.0)
    ax.set_ylim(0.0, 1.0)
    ax.axis("off")
    fig.patch.set_facecolor("white")
    ax.set_facecolor("white")

    # Compact diamond: U sits left of centre so U → Y is a free vertical shaft.
    U = Node(0.36, 0.78, 0.28, 0.155,
             r"Latent capacity  $U$",
             "district bureaucracy (unobserved)",
             latent=True)
    HK = Node(0.17, 0.46, 0.26, 0.145,
              "Mayoral human capital",
              r"experience $S$,  education $E$")
    W = Node(0.64, 0.46, 0.26, 0.145,
             "GDP and HDI",
             "partial proxies for $U$")
    W0 = Node(0.84, 0.78, 0.26, 0.155,
              "Pre-2015 GDP and HDI",
              "negative outcomes")
    Y = Node(0.36, 0.20, 0.28, 0.125,
             r"Investment execution  $Y$",
             outcome=True)

    for n in (U, HK, W, W0, Y):
        draw_node(ax, n)

    # Structural paths: bow away from the central shaft.
    # rad is signed as seen from the start looking at the end (positive = left).
    draw_arrow(ax, U, HK, rad=0.08, label="selection", off=(-0.062, 0.018))
    draw_arrow(ax, HK, Y, rad=-0.08, label="leader association", off=(-0.082, 0.004))
    draw_arrow(ax, U, Y, rad=0.0, label="residual confounding", off=(0.078, 0.13))

    # Proxies bow outward, to the right of U → Y. No W0 → Y.
    draw_arrow(ax, U, W, dashed=True, rad=-0.13)
    draw_arrow(ax, W, Y, dashed=True, rad=-0.13)
    draw_arrow(ax, U, W0, dashed=True)

    # Hairline separating the graph from the key.
    ax.plot([0.04, 0.96], [0.088, 0.088], color="#cccccc", lw=0.4, zorder=1)

    handles = [
        Line2D([0], [0], color=INK, lw=1.35, label="Structural path"),
        Line2D([0], [0], color=GREY, lw=1.00, ls=(0, (4.8, 2.3)),
               label="Partial proxy / negative control"),
        Line2D([0], [0], color=INK, lw=0.95, ls=(0, (3.0, 1.6)),
               label="Unobserved"),
    ]
    ax.legend(
        handles=handles,
        loc="lower center",
        bbox_to_anchor=(0.50, 0.000),
        frameon=False,
        fontsize=7.0,
        handlelength=2.3,
        ncol=3,
        columnspacing=1.6,
        labelcolor=GREY,
        borderaxespad=0.10,
    )

    fig.subplots_adjust(left=0.02, right=0.98, top=0.96, bottom=0.03)
    fig.savefig(OUT_PDF, dpi=400, facecolor="white")
    fig.savefig(OUT_PNG, dpi=400, facecolor="white")
    plt.close(fig)
    print(f"wrote {OUT_PDF.name} and {OUT_PNG.name}")


if __name__ == "__main__":
    main()


==> sync_sections.py <==
#!/usr/bin/env python3
"""Split canonical main.tex into sections/*.tex (main.tex remains self-contained)."""
from pathlib import Path

ROOT = Path(__file__).resolve().parent
text = (ROOT / "main.tex").read_text(encoding="utf-8")
lines = text.splitlines(keepends=True)

def find(prefix, start=0):
    for i, line in enumerate(lines[start:], start):
        if line.startswith(prefix):
            return i
    raise SystemExit(f"marker not found: {prefix!r}")

i_make = find("\\maketitle")
i_intro = find("\\section{Introduction}")
i_lit = find("\\section{Literature review and theoretical framework}")
i_meth = find("\\section{Methodology}")
i_find = find("\\section{Findings}")
i_disc = find("\\section{Discussion}")
i_conc = find("\\section{Conclusion}")
chunks = {
    "00_frontmatter.tex": lines[i_make:i_intro],
    "01_introduction.tex": lines[i_intro:i_lit],
    "02_theory.tex": lines[i_lit:i_meth],
    "03_methodology.tex": lines[i_meth:i_find],
    "04_findings.tex": lines[i_find:i_disc],
    "05_discussion.tex": lines[i_disc:i_conc],
    "06_conclusion.tex": lines[i_conc:],
}

out = ROOT / "sections"
out.mkdir(exist_ok=True)
for name, body in chunks.items():
    (out / name).write_text("".join(body), encoding="utf-8")
    print(f"wrote sections/{name} ({len(body)} lines)")

